DSeg: Direct Line Segments Detection

This paper presents a model-driven approach to detect image line segments. The approach incrementally detects segments on the gradient image using a linear Kalman filter that estimates the supporting line parameters and their associated variances. The algorithm is fast and robust with respect to image noise and illumination variations, it allows the detection of longer line segments than data-driven approaches, and does not require any tedious parameters tuning. An extension of the algorithm that exploits a pyramidal approach to enhance the quality of results is proposed. Results with varying scene illumination and comparisons to classic existing approaches are presented.

==> figures/results/24_comparison/doit.sh <==
segments_evaluation sequence /home/cyrille/Data/24/serie04/images/image.%04d.b.tiff 300 588 400


==> figures/results/24_comparison_length_a/doit.sh <==
segments_evaluation --length-evaluation --algorithm dseg sequence /home/cyrille/Data/24/serie03/images/image.%04d.a.tiff 0 422 0


==> figures/results/24_comparison_length_b/doit.sh <==
segments_evaluation --length-evaluation --algorithm dseg sequence /home/cyrille/Data/24/serie03/images/image.%04d.b.tiff 0 422 0


==> figures/results/noise_comparison/doit.sh <==
segments_evaluation --scale 1.0 noise ../image.l.0300.tiff 0.1 20


==> figures/results/noise_comparison_tau/doit.sh <==
segments_evaluation --tau-evaluation --scale 1.0 noise ../image.l.0300.tiff 0.1 20

